Navigating the Data Lake with Datamaran: Automatically Extracting Structure from Log Datasets

Organizations routinely accumulate semi-structured log datasets generated as the output of code; these datasets remain unused and uninterpreted, and occupy wasted space - this phenomenon has been colloquially referred to as "data lake" problem. One approach to leverage these semi-structured datasets is to convert them into a structured relational format, following which they can be analyzed in conjunction with other datasets. We present Datamaran, an tool that extracts structure from semi-structured log datasets with no human supervision. Datamaran automatically identifies field and record endpoints, separates the structured parts from the unstructured noise or formatting, and can tease apart multiple structures from within a dataset, in order to efficiently extract structured relational datasets from semi-structured log datasets, at scale with high accuracy. Compared to other unsupervised log dataset extraction tools developed in prior work, Datamaran does not require the record boundaries to be known beforehand, making it much more applicable to the noisy log files that are ubiquitous in data lakes. Datamaran can successfully extract structured information from all datasets used in prior work, and can achieve 95% extraction accuracy on automatically collected log datasets from GitHub - a substantial 66% increase of accuracy compared to unsupervised schemes from prior work. Our user study further demonstrates that the extraction results of Datamaran are closer to the desired structure than competing algorithms.

==> user_study_figures/heatmapMerge.py <==
#!/usr/bin/python
import numpy as np
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.cm as cm
import matplotlib.patches as patches
import matplotlib

datasets = ['d1','d2', 'd3', 'd4', 'd5'] # ,'d3','d4','d5'
clr = ['#377eb8', '#e41a1c', '#4daf4a', '#984ea3', '#ff7f00', '#ffff33', '#a65628']
plotsRet = []
matplotlib.rc('font', size=40)
plt.figure(1) 
LINE_WIDTH = 2
COLORS = ['green', 'red']
line_st = ['-','-']
marker_ls = ['o','^']
marker_ev_ls = [50,55,60]
top_knob = 1
def element(xy, radius,alpha_,circle, kwargs=None):
    """Create circle on figure with axes of different sizes.

    Plots a circle on the current axes using `plt.Circle`, taking into account
    the figure size and the axes units.

    It is done by plotting in the figure coordinate system, taking the aspect
    ratio into account. In this way, the data dimensions do not matter.
    However, if you adjust `xlim` or `ylim` after plotting `circle`, it will
    screw them up; set `plt.axis` before calling `circle`.

    Parameters
    ----------
    xy, radius, kwars :
        As required for `plt.Circle`.

    """

    # Get current figure and axis
    fig = plt.gcf()

    ax = fig.gca()

    # Calculate figure dimension ratio width/height
    pr = fig.get_figwidth()/(fig.get_figheight()*top_knob)

    # Get the transScale (important if one of the axis is in log-scale)
    tscale = ax.transScale + (ax.transLimits + ax.transAxes)
    ctscale = tscale.transform_point(xy)
    cfig = fig.transFigure.inverted().transform(ctscale)

    # Create circle
    if circle == True:
	    if kwargs == None:
	        circ = patches.Ellipse(cfig, radius, radius*pr,
	                transform=fig.transFigure)
	    else:
	        circ = patches.Ellipse(cfig, radius, radius*pr,
	                transform=fig.transFigure, **kwargs)

	    # Draw circle
	    #circ.set_clip_box(ax.bbox)
	    ax.add_artist(circ)
	    
	    circ.set_alpha(alpha_)
	    circ.set_linestyle('solid')
	    #circ.set_linewidth(5)
    else:
    	print xy
     	circ = patches.Ellipse(cfig, radius, radius*pr,
	                transform=fig.transFigure, **kwargs)
     	ax.add_artist(circ)
     	circ.set_alpha(0)
    	ax.text(xy[0],xy[1], '+', verticalalignment='bottom', horizontalalignment='right', transform=ax.transAxes,color='blue')


def set_subplot(pid,X,Y,userLabel,caption):
	plt.subplot(150 + pid)
	plt.axis([0, 16, 0, 6* len(X)/5+1])
	#if pid==1:
	#	plt.xlim([plt.xlim()[0],80])
	
	# Draw circles with circle
	radius = .008
	for i in range(len(X)/5):
		for u in range(5):
			x_ptr = 5*i+u
			y = (x_ptr +i) * top_knob + 1 
			for j in range(len(X[x_ptr])):
				if Y[x_ptr][j] == 'c':
					element((X[x_ptr][j],y), radius, 0.4,True,{'facecolor':'red', 'clip_on': False})
				elif Y[x_ptr][j] == 's':
					element((X[x_ptr][j],y), radius, 0.5,True,{'facecolor':'blue', 'clip_on': False})
				elif Y[x_ptr][j] == 'f':
					element((X[x_ptr][j],y), radius, 0.5,True,{'facecolor':'green', 'clip_on': False})
				elif Y[x_ptr][j] == 'o':
					element((X[x_ptr][j],y), radius, 0.5,True,{'facecolor':'sandybrown', 'clip_on': False})
				elif Y[x_ptr][j] == 'z':	
					element((X[x_ptr][j],y), radius, 0.5,True,{'facecolor':'black', 'clip_on': False})
				elif Y[x_ptr][j] == 't': #sort	
					element((X[x_ptr][j],y), radius, 0.5,True,{'facecolor':'violet', 'clip_on': False})

	
	lineDot = np.linspace(-5, 105)
	for i in range(len(X)/5):
		for j in range(len(X[i])):
			fig = plt.gcf()
			ax = fig.gca()
			yLine = [6*i*top_knob]*len(lineDot)
			ax.plot(lineDot,yLine,linestyle='dashed',color='black')
	fig = plt.gcf()
	ax = fig.gca()

	handles, legLabels = ax.get_legend_handles_labels()

	# Set labels
	ylabels = []
	for ql in range(len(userLabel)):
		ylabels.append(userLabel[ql])


	#match = 1.5
	#for ql in range(len(qLabels)):
	#	ylabels.append(match)
	#	match = match+3
	y = np.arange(len(ylabels))
	ax.tick_params(axis='x', pad=20)
	ax.tick_params(axis='y', pad=30)
	plt.xlabel(caption,size = 50)
	plt.yticks(y,ylabels,fontsize = 50)
	plt.xticks(fontsize = 50)  
	#plt.yticks(fontsize = 28)
	#plt.yticks(range(1,len(ylabels)),ylabels)	
	#plt.ylabel('Different Files',size = 50) #(Correct = C, Incorrec = I)')
	
	
	


for t in range(len(datasets)):
	print t, datasets[t]
	fsequence = datasets[t] + '.txt'
	types = [] # A, B, R
	X = []
	Y = []  
	captions = ['(a). Dataset 1', '(b). Dataset 2', '(c). Dataset 3','(d). Dataset 4', '(e). Dataset 5']
	userLabel = [' ', 'R.u$_1$', 'R.u$_2$', 'R.u$_3$', 'R.u$_4$', 'R.u$_5$',' ', 'A.u$_1$', 'A.u$_2$', 'A.u$_3$', 'A.u$_4$', 'A.u$_5$', ' ', 'B.u$_1$', 'B.u$_2$', 'B.u$_3$', 'B.u$_4$', 'B.u$_5$']
	with open(fsequence) as fin:
		flines = fin.readlines()
		fcount = 0

		for fline in flines:
			sequences = fline.rstrip().split(" ")
			x_ids = []
			y_seq = []
			for i in range(len(sequences)):
				x_ids.append(i+1)
				y_seq.append(sequences[i])
			X.append(x_ids)
			Y.append(y_seq)
	
	print X, Y, userLabel
	set_subplot(t+1,X,Y,userLabel,captions[t])
	
fig = plt.gcf()
fig.subplots_adjust(hspace=.1, wspace=0.25)
fig.set_facecolor("white")
fig.set_size_inches(64, 24)
#Create custom artists
flashfill = plt.Line2D((0,2),(0,0),color='green', marker='o', linestyle='',ms=30,alpha=0.5)
copy = plt.Line2D((0,1),(0,0),color='red', marker='o', linestyle='',ms=30,alpha=0.5)
split = plt.Line2D((0,1),(0,0), color='blue', marker='o', linestyle='',ms=30,alpha=0.5) #mew10,ms=10
offset = plt.Line2D((0,1),(0,0), color='sandybrown', marker='o', linestyle='',ms=30,alpha=0.5)
sort = plt.Line2D((0,1),(0,0), color='violet', marker='o', linestyle='',ms=30,alpha=0.5)
fail = plt.Line2D((0,1),(0,0), color='black', marker='o', linestyle='',ms=30,alpha=0.5)

plotsRet.append(copy)
plotsRet.append(split)
plotsRet.append(flashfill)
plotsRet.append(offset)
plotsRet.append(sort)
plotsRet.append(fail)
#ax.legend([handle for handle in enumerate(handles)]+[simArtist,anyArtist,any1Artist],
#[label for label in enumerate(legLabels)]+['Correct', 'Incorrect','Interface'],loc='upper center', numpoints=1, ncol=3, bbox_to_anchor = (0.5,1.1), fancybox=True, shadow=True, prop={'size' : 60})#,mode="expand",ncol=2)
lgd=plt.figlegend( plotsRet, ('Concatenate', 'Split','FlashFill','Offset','Sort', 'FAIL'), prop={'size':40},numpoints = 1, bbox_to_anchor=(0.21, 0.823, 0.9, 1), loc=3,  ncol=6)

plt.savefig('user_study.pdf', bbox_inches='tight', format='pdf', dpi=1000)
plt.close()



